Approximating the Permanent with Deep Rejection Sampling

We present a randomized approximation scheme for the permanent of a matrix with nonnegative entries. Our scheme extends a recursive rejection sampling method of Huber and Law (SODA 2008) by replacing the upper bound for the permanent with a linear combination of the subproblem bounds at a moderately large depth of the recursion tree. This method, we call deep rejection sampling, is empirically shown to outperform the basic, depth-zero variant, as well as a related method by Kuck et al. (NeurIPS 2019). We analyze the expected running time of the scheme on random $(0, 1)$-matrices where each entry is independently $1$ with probability $p$. Our bound is superior to a previous one for $p$ less than $1/5$, matching another bound that was known to hold when every row and column has density exactly $p$.

==> anc/Breal.hpp <==
// Compile with g++ -Wall -O3 -ffast-math
// If used within a tight loop, also try out -funroll-loops
#ifndef BREAL_HPP
#define BREAL_HPP

#include <iostream>
#include <iomanip>
#include <cmath>

using namespace std;

// Class Breal

class Breal { 
    public:
	uint32_t a; int32_t b; 
	
	void set_log(double z);
	void set(int64_t z);
	void set(unsigned z){ set((int64_t)z); };
	void set(double z);
	double get_log();
	double get_double();
	long double get_ldouble();
	int64_t get_lint();

	Breal& operator=(const int64_t z){ set(z); return *this; }
	Breal& operator=(const double z){ set(z); return *this; }

	/*inline Breal& operator+=(const Breal y){
		int64_t d = b - y.b; if (d > 31) return *this;
		if (d >= 0){ a += (y.a >>  d); } 
		else if (-d > 31){ *this = y; return *this; } else { a = y.a + (a >> -d); b = y.b; }
		while (a & 0x80000000){ a >>= 4; b += 4; } return *this;
	}*/
	inline Breal& operator+=(const Breal y){
		int64_t d = b - y.b;
		if ( d > 31 || y.a == 0){ return *this; }
		if (-d > 31 ||   a == 0){ *this = y; return *this; }
		if ( d >= 0){ a += (y.a >> d); } else { a = y.a + (a >> -d); b = y.b; }
		while (a & 0x80000000){ a >>= 1; b += 1; } return *this;
	}
	inline Breal& operator|=(const Breal y){ // Computes x := x + y by x |= y, assuming x > y. 
		int64_t d = b - y.b; if (d > 31) return *this;
		a += (y.a >>  d); while (a & 0x80000000){ a >>= 8; b += 8; } return *this;
	}
	inline Breal& operator<<=(int n){ b += n; return *this; }
	inline Breal& operator>>=(int n){ b -= n; return *this; }
};

void Breal::set_log(double z){ // Assumes z is the natural log of the number to be represented.
	b = (int)(z * log2(exp(1.0))) - 30; a = (uint32_t) exp(z - b * log(2.0));
	while (  a & 0x80000000 ) { a >>= 1; b++; }
	while (!(a & 0x40000000)) { a <<= 1; b--; }
}
void Breal::set(int64_t z){
	if (z == 0){ a = 0; b = -(1L << 30); return; }	
	b = 0;
	while (  z & 0x80000000 ) { z >>= 1; b++; } // Truncates the low bits of z if needed.
	while (!(z & 0x40000000)) { z <<= 1; b--; }
	a= (uint32_t)(z);
}
void Breal::set(double z){ if (z <= (double) 0.0){ set((int64_t) 0);} else set_log(log(z)); }
double Breal::get_log(){ return (double)(log(a) + b*log(2.0)); }
double Breal::get_double(){ return (double)(a * pow(2, b)); }
long double Breal::get_ldouble(){ return (long double)((long double)(a) * pow(2, (long double)(b))); }
int64_t Breal::get_lint(){ int64_t aL = a; if (b >= 0) return aL << b; return aL >> -b; }


inline Breal operator+(Breal x, Breal y){ // Could speed up this by 20 % using certain assumptions.
	int d = x.b - y.b; uint32_t z; int p;
	if (d >= 0){ if ( d > 31){ return x; } z = x.a + (y.a >>  d); p = x.b; } 
	else       { if (-d > 31){ return y; } z = y.a + (x.a >> -d); p = y.b; }
	if (z & 0x80000000){ z >>= 1; p += 1; } return { z, p };	
}
inline Breal operator-(Breal x, Breal y){
	int d = x.b - y.b; uint32_t z; int p;
	if (d >= 0){ if ( d > 31){ return x; } z = x.a - (y.a >>  d); p = x.b; } 
	else       { if (-d > 31){ return y; } z = (x.a >> -d) - y.a; p = y.b; }
	if (z & 0x40000000){ z <<= 1; p -= 1; } return { z, p };	
}
inline uint32_t operator^(Breal x, Breal y){ // Usage: "if (x ^ y) { then x is not close to y  }".
	int d = x.b - y.b;  uint32_t z; 
	if (d >= 0){ if ( d > 31){ return x.a; } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 31){ return y.a; } z = y.a ^ (x.a >> -d); }
	return z & 0xFFFFFF00; // Return the difference in the matched most significant 24 bits.	
}
inline uint32_t diff(uint32_t m, Breal x, Breal y){
	int d = x.b - y.b;  uint32_t z; 
	if (d >= 0){ if ( d > 31){ return x.a; } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 31){ return y.a; } z = y.a ^ (x.a >> -d); }
	return z & (((1 << m) - 1) << (31 - m)); // Return the difference in the matched most significant m bits.	
}
inline bool operator==(Breal x, Breal y){ // Usage: "if (x == y) { then x is equal to y  }".
	int d = x.b - y.b;  uint32_t z; 
	if (d >= 0){ if ( d > 31){ return (x.a == 0 && y.a == 0); } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 31){ return (y.a == 0 && x.a == 0); } z = y.a ^ (x.a >> -d); }
	return (z == 0); // Return true if no difference after matching the exponents.	
}
inline Breal operator*(Breal x, Breal y){
	uint64_t z = (uint64_t) x.a * (uint64_t) y.a;  int p = x.b + y.b;
	if (z & 0x4000000000000000){ z >>= 32; p += 32; } 
	else                       { z >>= 31; p += 31; }
	return { (uint32_t) z, p };	
}

ostream& operator<<(ostream& os, Breal x){
	if (x.b >= 0){ os << x.a << "b+" << x.b; }
	else         { os << x.a << "b"  << x.b; }
	return os;
}
inline bool operator< (const Breal x, const Breal y){ return x.b < y.b || (x.b == y.b && x.a < y.a); }
inline bool operator> (const Breal x, const Breal y){ return   y < x;  }
inline bool operator<=(const Breal x, const Breal y){ return !(y < x); }
inline bool operator>=(const Breal x, const Breal y){ return !(x < y); }

inline Breal operator+(Breal x, int64_t w){ Breal y; y = w; return x + y; }
inline Breal operator+(int64_t w, Breal y){ Breal x; x = w; return x + y; }
inline Breal operator-(Breal x, int64_t w){ Breal y; y = w; return x - y; }
inline Breal operator-(int64_t w, Breal y){ Breal x; x = w; return x - y; }
inline Breal operator*(Breal x, int64_t w){ Breal y; y = w; return x * y; }
inline Breal operator*(int64_t w, Breal y){ Breal x; x = w; return x * y; }

inline bool operator< (const Breal x, const int64_t w){ Breal y; y = w; return x <  y; }
inline bool operator< (const int64_t w, const Breal y){ Breal x; x = w; return x <  y; }
inline bool operator> (const Breal x, const int64_t w){ Breal y; y = w; return x >  y; }
inline bool operator> (const int64_t w, const Breal y){ Breal x; x = w; return x >  y; }
inline bool operator<=(const Breal x, const int64_t w){ Breal y; y = w; return x <= y; }
inline bool operator<=(const int64_t w, const Breal y){ Breal x; x = w; return x <= y; }
inline bool operator>=(const Breal x, const int64_t w){ Breal y; y = w; return x >= y; }
inline bool operator>=(const int64_t w, const Breal y){ Breal x; x = w; return x >= y; }

inline Breal operator+(Breal x, double w){ Breal y; y = w; return x + y; }
inline Breal operator+(double w, Breal y){ Breal x; x = w; return x + y; }
inline Breal operator-(Breal x, double w){ Breal y; y = w; return x - y; }
inline Breal operator-(double w, Breal y){ Breal x; x = w; return x - y; }
inline Breal operator*(Breal x, double w){ Breal y; y = w; return x * y; }
inline Breal operator*(double w, Breal y){ Breal x; x = w; return x * y; }

inline bool operator< (const Breal x, const double w){ Breal y; y = w; return x <  y; }
inline bool operator< (const double w, const Breal y){ Breal x; x = w; return x <  y; }
inline bool operator> (const Breal x, const double w){ Breal y; y = w; return x >  y; }
inline bool operator> (const double w, const Breal y){ Breal x; x = w; return x >  y; }
inline bool operator<=(const Breal x, const double w){ Breal y; y = w; return x <= y; }
inline bool operator<=(const double w, const Breal y){ Breal x; x = w; return x <= y; }
inline bool operator>=(const Breal x, const double w){ Breal y; y = w; return x >= y; }
inline bool operator>=(const double w, const Breal y){ Breal x; x = w; return x >= y; }

 
// Class B2real
class B2real { 
    public:
	uint64_t a; int64_t b; 
	
	void		set_log (double z);
	void		set_logl(long double z);
	void		set(int64_t z);
	void		set(unsigned z){ set((int64_t)z); };
	void		set(double z);
	void		set(long double z);
	double		get_log();
	double		get_double();
	long double	get_ldouble();
	int64_t		get_lint();

	B2real& operator=(const int64_t z){ set(z); return *this; }
	B2real& operator=(const double z){ set(z); return *this; }
	B2real& operator=(const long double z){ set(z); return *this; }
	
/*	inline B2real& operator+=(const B2real y){
		int64_t d = b - y.b;
		if (d >= 0){ if ( d > 63){ return *this; } a += (y.a >> d); } 
		else       { if (-d > 63){ *this = y; return *this; } a = y.a + (a >> -d); b = y.b; }
		while (a & 0x8000000000000000){ a >>= 1; b += 1; } return *this;
	}*/
	inline B2real& operator+=(const B2real y){
		int64_t d = b - y.b;
		if ( d > 63 || y.a == 0){ return *this; }
		if (-d > 63 ||   a == 0){ *this = y; return *this; }
		if ( d >= 0){ a += (y.a >> d); } else { a = y.a + (a >> -d); b = y.b; }
		while (a & 0x8000000000000000){ a >>= 1; b += 1; } return *this;
	}
	inline B2real& operator|=(const B2real y){
		int64_t d = b - y.b; if (d > 63) return *this;
		if (d >= 0){ a += (y.a >> d); } 
		else if (-d > 63){ *this = y; return *this; } else { a = y.a + (a >> -d); b = y.b; }
		while (a & 0x8000000000000000){ a >>= 8; b += 8; } return *this;
	}	
	inline B2real& operator<<=(int n){ b += n; return *this; }
	inline B2real& operator>>=(int n){ b -= n; return *this; }
};

inline void B2real::set_log (double z)     { // Assumes z is the natural log of the number to be represented.
	b = (int64_t)(z * log2 (exp (1.0))) - 62; a = (int64_t) exp (z - ((double)b) * log (2.0));
	while   (a & 0x8000000000000000) { a >>= 1; b++; }
	while (!(a & 0x4000000000000000)){ a <<= 1; b--; }
}
inline void B2real::set_logl(long double z){ // Assumes z is the natural log of the number to be represented.
	b = (int64_t)(z * log2l(expl(1.0))) - 62; a = (int64_t) expl(z - b * logl(2.0));
	while   (a & 0x8000000000000000) { a >>= 1; b++; }
	while (!(a & 0x4000000000000000)){ a <<= 1; b--; }
}
inline void B2real::set(int64_t z){
	if (z == 0){ a = 0; b = -(1LL << 62); return; }	
	b = 0;
	while (  z & 0x8000000000000000) { z >>= 1; b++; } // Truncates the low bits of z if needed.
	while (!(z & 0x4000000000000000)){ z <<= 1; b--; }
	a = (uint64_t)(z);
}
inline void   B2real::set(double z)     { if (z <= (double) 0.0){ set((int64_t) 0);} else set_log (log (z)); }
inline void   B2real::set(long double z){ if (z <= (long double) 0.0){ set((int64_t) 0);} else set_logl(logl(z)); }
inline double B2real::get_log()         { return (double)(log(a) + b*log(2.0)); }
inline double B2real::get_double()      { return (double)(a * pow(2, b)); }
inline long double B2real::get_ldouble(){ return (long double)((long double)(a) * powl(2, (long double)(b))); }
inline int64_t B2real::get_lint()       { int64_t aL = a; if (b >= 0) return aL << b; return aL >> -b; }


inline B2real operator+(B2real x, B2real y){ // Could speed up this by 20 % using certain assumptions.
	int64_t d = x.b - y.b; uint64_t z; int p;
	if (d >= 0){ if ( d > 63){ return x; } z = x.a + (y.a >>  d); p = x.b; } 
	else       { if (-d > 63){ return y; } z = y.a + (x.a >> -d); p = y.b; }
	if (z & 0x8000000000000000){ z >>= 1; p += 1; } return { z, p };	
}
inline B2real operator-(B2real x, B2real y){
	int64_t d = x.b - y.b; uint64_t z; int p;
	if (d >= 0){ if ( d > 63){ return x; } z = x.a - (y.a >>  d); p = x.b; } 
	else       { if (-d > 63){ return y; } z = (x.a >> -d) - y.a; p = y.b; }
	if (z & 0x4000000000000000){ z <<= 1; p -= 1; } return { z, p };	
}
inline uint64_t operator^(B2real x, B2real y){ // Usage: "if (x ^ y) { then x is not close to y  }".
	int64_t d = x.b - y.b;  uint64_t z; 
	if (d >= 0){ if ( d > 63){ return x.a; } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 63){ return y.a; } z = y.a ^ (x.a >> -d); }
	return z & 0xFFFFFF0000000000; // Return the difference in the matched most significant 24 bits.	
}
inline uint64_t diff(uint64_t m, B2real x, B2real y){
	int d = x.b - y.b;  uint32_t z; 
	if (d >= 0){ if ( d > 63){ return x.a; } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 63){ return y.a; } z = y.a ^ (x.a >> -d); }
	return z & (((1LL << m) - 1LL) << (63 - m)); // Return the difference in the matched most significant m bits.	
}
inline bool operator==(B2real x, B2real y){ // Usage: "if (x == y) { then x is equal to y  }".
	int64_t d = x.b - y.b;  uint64_t z; 
	if (d >= 0){ if ( d > 63){ return (x.a == 0 && y.a == 0); } z = x.a ^ (y.a >>  d); } 
	else       { if (-d > 63){ return (y.a == 0 && x.a == 0); } z = y.a ^ (x.a >> -d); }
	return (z == 0); // Return true if no difference after matching the exponents.	
}
inline B2real operator*(B2real x, B2real y){ 
	uint64_t x0 = x.a & 0x7fffffff, y0 = y.a & 0x7fffffff; x.a >>= 31; y.a >>= 31; // Ignore the 31 lsb, 32 msb left.
	x0 *= y.a; y0 *= x.a; uint64_t z = x.a * y.a + (x0 >> 31) + (y0 >> 31); int64_t p = x.b + y.b + 62;
	while (z & 0x8000000000000000){ z >>= 1; ++p; } return { z, p };	
}
ostream& operator<<(ostream& os, B2real x){
	if (x.b >= 0){ os << x.a; os << "B+" << x.b; }
	else         { os << x.a; os << "B"  << x.b; }
	return os;
}
inline bool operator< (const B2real x, const B2real y){ return x.b < y.b || (x.b == y.b && x.a < y.a); }
inline bool operator> (const B2real x, const B2real y){ return   y < x;  }
inline bool operator<=(const B2real x, const B2real y){ return !(y < x); }
inline bool operator>=(const B2real x, const B2real y){ return !(x < y); }

inline B2real operator+(B2real x, int64_t w){ B2real y; y = w; return x + y; }
inline B2real operator+(int64_t w, B2real y){ B2real x; x = w; return x + y; }
inline B2real operator-(B2real x, int64_t w){ B2real y; y = w; return x - y; }
inline B2real operator-(int64_t w, B2real y){ B2real x; x = w; return x - y; }
inline B2real operator*(B2real x, int64_t w){ B2real y; y = w; return x * y; }
inline B2real operator*(int64_t w, B2real y){ B2real x; x = w; return x * y; }

inline bool operator< (const B2real x, const int64_t w){ B2real y; y = w; return x <  y; }
inline bool operator< (const int64_t w, const B2real y){ B2real x; x = w; return x <  y; }
inline bool operator> (const B2real x, const int64_t w){ B2real y; y = w; return x >  y; }
inline bool operator> (const int64_t w, const B2real y){ B2real x; x = w; return x >  y; }
inline bool operator<=(const B2real x, const int64_t w){ B2real y; y = w; return x <= y; }
inline bool operator<=(const int64_t w, const B2real y){ B2real x; x = w; return x <= y; }
inline bool operator>=(const B2real x, const int64_t w){ B2real y; y = w; return x >= y; }
inline bool operator>=(const int64_t w, const B2real y){ B2real x; x = w; return x >= y; }
 
inline B2real operator+(B2real x, double w){ B2real y; y = w; return x + y; }
inline B2real operator+(double w, B2real y){ B2real x; x = w; return x + y; }
inline B2real operator-(B2real x, double w){ B2real y; y = w; return x - y; }
inline B2real operator-(double w, B2real y){ B2real x; x = w; return x - y; }
inline B2real operator*(B2real x, double w){ B2real y; y = w; return x * y; }
inline B2real operator*(double w, B2real y){ B2real x; x = w; return x * y; }

inline bool operator< (const B2real x, const double w){ B2real y; y = w; return x <  y; }
inline bool operator< (const double w, const B2real y){ B2real x; x = w; return x <  y; }
inline bool operator> (const B2real x, const double w){ B2real y; y = w; return x >  y; }
inline bool operator> (const double w, const B2real y){ B2real x; x = w; return x >  y; }
inline bool operator<=(const B2real x, const double w){ B2real y; y = w; return x <= y; }
inline bool operator<=(const double w, const B2real y){ B2real x; x = w; return x <= y; }
inline bool operator>=(const B2real x, const double w){ B2real y; y = w; return x >= y; }
inline bool operator>=(const double w, const B2real y){ B2real x; x = w; return x >= y; }

#endif

==> anc/LICENSE_1_0.txt <==
Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.

==> anc/README.md <==
# DeepAR

## deepar.cpp

The file `deepar.cpp` contains our implementations of the rejection samplers. Compiling the file requires the C++ library Boost for computing the inverse gamma distribution and `Breal.hpp` (included in the folder). The file has three configurable parameters defined at the top of the file: 

`BOUND`: The used model becomes AdaPart-d if `BOUND` is 0 and HL-d if it is 1. Please note that HL-d requires the entries to be between 0 and 1.

`TASSA`: Ensures that the matrix has total support if the parameter is 1.

`DOUBLY_STOCHASTIC`: Makes the matrix nearly doubly stochastic if the parameter is 1.

The input format for getting an (epsilon, delta)-approximation of a n × n matrix A:

```
epsilon delta d time_limit
n
A_11  ..  ..  A_1n
 ..   ..       ..
 ..       ..   ..
A_n1  ..  ..  A_nn
```

## godsil_gutman.cpp

Our C++ implementations of the Godsil–Gutman estimators that use reals, complex numbers and quaternions. This is controlled by the parameter `TYPE`.

Input format:

```
epsilon delta time_limit
n
A_11  ..  ..  A_1n
 ..   ..       ..
 ..       ..   ..
A_n1  ..  ..  A_nn
```

## generator.cpp

Generates Bernoulli(p) matrices with positive permanents. Uses `n` and `p` to pick a seed. Input format: `n p`. This and the following generator can be used to produce the test cases used in the testing.

## generator.py

Generates other tested matrix classes. Uses `n` to determine the seed. Input format: `test_group n`, in which `test_group` is `uniform`, `block_diagonal` or `staircase`.


==> anc/deepar.cpp <==

// Distributed under the Boost Software License, Version 1.0.
//    (See accompanying file LICENSE_1_0.txt or copy at
//          https://www.boost.org/LICENSE_1_0.txt)

#include <bits/stdc++.h>
#include <boost/math/distributions/inverse_gamma.hpp>
#include "Breal.hpp"

#define MAX_N 100
#define MAX_J 20
#define EPSILON 0.000000001
#define EULER 2.71828182845904523536028747135266249L
#define BOUND 0 // 0 - Adapart, 1 - Huber-Law, 2 - Huber's integer bound
#define TASSA 0 // Ensure the matrix has total support (0/1) 
#define DOUBLY_STOCHASTIC 0 // Make the matrix nearly doubly stochastic (0/1)

using namespace std;

template<typename T>
using Matrix = vector<vector<T>>;

long double dp[MAX_N][1<<MAX_J];
long double row_gammas[MAX_N];

long double gamma_precomputed[MAX_N + 1];
long double huber_precomputed[MAX_N + 1];

mt19937 gen;

long double time_since(chrono::steady_clock::time_point start) {
	return std::chrono::duration_cast<std::chrono::milliseconds>(chrono::steady_clock::now() - start).count() / 1000.;
}

long long find_k(long double epsilon, long double delta) {
	long long max_k = (int)(EPSILON + ceil(2 / epsilon / epsilon / (1. - (4. * epsilon / 3.)) * log(2 / delta)));
	long long step = max_k / 2;
	while (step >= 1) {
		while (max_k - step > 1) {
			long long K = max_k - step;
			boost::math::inverse_gamma gm(K, K - 1.);
			long double cumulative = boost::math::cdf(gm, 1. / (1. - epsilon)) - boost::math::cdf(gm, 1. / (1. + epsilon));
			if (cumulative >= 1 - delta) {
				max_k -= step;
			} else {
				break;
			}
		}
		step /= 2;
	}
	return max_k;
}

inline long double log_sum_exp(const long double x1, const long double x2) {
	if (isnan(x1)) return x2;
	if (isnan(x2)) return x1;
	long double x = max(x1, x2);
	return x + log(exp(x1 - x) + exp(x2 - x));
}

inline long double log_sub_exp(const long double x1, const long double x2) {
	if (isnan(x1)) return x2;
	if (isnan(x2)) return x1;
	long double x = max(x1, x2);
	return x + log(exp(x1 - x) - exp(x2 - x));
}

template <typename T>
long double permanent(Matrix<T> v) {
	long long n = v.size();
	vector<long double> row_sums(n);
	long double subset_sum = 0;
	long long s = 1;
	while (s < (1LL<<n)) {
		// Gray code magic
		long long bit = s ^ (s>>1LL) ^ (s - 1LL) ^ ((s - 1LL)>>1LL);
		long long j = 0;
		while (!((1LL<<j) & bit)) {
			j += 1;
		}
		if ((s ^ (s>>1LL)) & bit) {
			for (int i = 0; i < n; i++) {
				row_sums[i] += v[i][j];
			}
		} else {
			for (int i = 0; i < n; i++) {
				row_sums[i] -= v[i][j];
			}
		}
		long double prod = 1;
		int c = 0;
		for (long long i = 0; i < n; i++) {
			prod *= row_sums[i];
			c += ((s ^ (s>>1LL)) & (1LL<<i)) > 0;
		}
		subset_sum += ((c % 2) ? -1 : 1) * prod;
		s += 1;
	}
	return ((n % 2) ? -1 : 1) * subset_sum;
}

long double huber_h(long double r) {
	if (r <= EPSILON) return 0;
	if (BOUND == 1) {
		if (r <= 1) return (1 + (EULER - 1) * r) / EULER;
		return (r + 0.5 * log(r) + EULER - 1)  / EULER;
	} else if (BOUND == 2) {
		return huber_precomputed[(int)(r + EPSILON)] / EULER;
	}
}

long double mb_gamma(long double x) {
	if (x < EPSILON) return 0;
	return exp(lgamma(x + 1) / x);
}

long double row_bound(long double x) {
	if (x < EPSILON) return NAN;
	if (BOUND) return log(huber_h(x));
	return log(mb_gamma(x));
}

void precompute(int n) {
	gen.seed(time(0));
	srand(time(0));
	huber_precomputed[0] = 0;
	huber_precomputed[1] = EULER;
	for (int i = 0; i <= n; i++) {
		gamma_precomputed[i] = exp(row_bound(i));
		if (i >= 2) {
			huber_precomputed[i] = huber_precomputed[i - 1] + 1 + 0.5 / huber_precomputed[i - 1] + 0.6 / huber_precomputed[i - 1] / huber_precomputed[i - 1];
		}
	}
	gamma_precomputed[0] = 0;
}

int weighted_random(vector<long double> weights) {
	// gumbel max trick
	int n = weights.size();
	uniform_real_distribution<> uniform_dist(0, 1);
	int initial = 0;
	while (initial < n && isnan(weights[initial])) initial++;
	if (initial == n) return -1;
	int max_i = initial;
	long double max_weight = -log(-log(uniform_dist(gen))) + weights[initial];
	for (int i = initial + 1; i < n; i++) {
		if (isnan(weights[i])) continue;
		long double w = -log(-log(uniform_dist(gen))) + weights[i];
		if (w > max_weight) {
			max_i = i;
			max_weight = w;
		}
	}
	return max_i;
}

template<typename T>
long double precompute_dp(Matrix<T> matrix, int J) {
	int n = matrix.size();
	for (int i = 0; i < n; i++) {
		if (BOUND == 1 || BOUND == 2) {
			long double row_sum = 0;
			for (int j = J; j < n; j++) {
				row_sum += matrix[i][j];
			}
			row_gammas[i] = row_bound(row_sum);
		} else if (BOUND == 0) {
			row_gammas[i] = 0;
			vector<T> row = matrix[i];
			sort(row.begin() + J, row.end());
			reverse(row.begin() + J, row.end());
			for (int j = J; j < n; j++) {
				row_gammas[i] += row[j] * (gamma_precomputed[j - J + 1] - gamma_precomputed[j - J]);
			}
			row_gammas[i] = log(row_gammas[i]);
		}
	}

	if (J > n) {
		cout<<"ERROR: m > n on line "<<__LINE__<<endl;
		exit(0);
	}
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < (1<<J); j++) {
			dp[i][j] = -INFINITY;
		}
	}
	long double row_prod = 0;
	bool row_prod_zero = false;
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < (1<<J); j++) {
			if (i) dp[i][j] = dp[i - 1][j] + row_gammas[i];
			Breal value;
			bool first = true;
			for (int k = 0; k < J; k++) {
				if (!(j & (1<<k))) continue;
				if (matrix[i][k] < EPSILON) continue;
				if (j == (1<<k)) {
					if (row_prod_zero) continue;
					first = false;
					value.set_log(row_prod);
					value = value * (double)matrix[i][k];
				} else if (i) {
					if (isnan(dp[i - 1][j ^ (1<<k)]) || isinf(dp[i - 1][j ^ (1<<k)])) continue;
					Breal addition;
					addition.set_log(dp[i - 1][j ^ (1<<k)]);
					addition = addition * (double)matrix[i][k];
					if (first) {
						value = addition;
						first = false;
					} else {
						value = value + addition;
					}
				}
			}
			if (!first) {
				dp[i][j] = log_sum_exp(dp[i][j], value.get_log());
			}
		}
		row_prod = row_prod + row_gammas[i];
		if (isnan(row_prod) || isinf(row_prod)) {
			row_prod_zero = true;
		}
	}
	return dp[n - 1][(1<<J) - 1];
}

template<typename T>
long double minc_bregman(Matrix<T> matrix) {
	int n = matrix.size();
	int m = matrix[0].size();
	long double bound = 0;
	for (int i = 0; i < n; i++) {
		vector<T> row_sorted;
		for (int j = 0; j < m; j++) {
			row_sorted.push_back(matrix[i][j]);
		}
		sort(row_sorted.rbegin(), row_sorted.rend());
		long double row_sum = 0;
		for (int j = 0; j < n; j++) {
			row_sum += (gamma_precomputed[j + 1] - gamma_precomputed[j]) * row_sorted[j];
		}
		bound += log(row_sum);
	}
	return bound;
}

template<typename T>
long double huber_law_bound(Matrix<T> matrix) {
	int n = matrix.size();
	int m = matrix[0].size();
	long double bound = 0;
	for (int i = 0; i < n; i++) {
		long double row_sum = 0;
		for (int j = 0; j < n; j++) {
			row_sum += matrix[i][j];
		}
		bound += log(huber_h(row_sum));
	}
	return bound;
}

template<typename T>
long double hybrid_bound(Matrix<T> matrix, int J) {
	if (J <= 0) return BOUND ? huber_law_bound(matrix) : minc_bregman(matrix);
	int n = matrix.size();
	return dp[n - 1][(1<<J) - 1];
}

long double precomputed_bounds[MAX_N][MAX_N];
bool column_used[MAX_N];
bool row_used[MAX_N];
vector<pair<long double, int>> rows[MAX_N];

template<typename T>
void precompute_partitions(Matrix<T> matrix) {
	int n = matrix.size();
	int m = rows[0].size();
	int order[m][m];
	long double left_sums[n][n];
	long double right_sums[n][n];
	int row_ctr = 0;

	for (int i = 0; i < m; i++) {
		if (row_used[i]) continue;
		for (int j = 0; j < n; j++) {
			left_sums[row_ctr][j] = right_sums[row_ctr][j] = 0;
		}
		int inv_row[m];
		for (int j = 0; j < m; j++) {
			inv_row[j] = 0;
		}
		for (int j = 0; j < m; j++) {
			if (column_used[rows[i][j].second]) continue;
			inv_row[rows[i][j].second] = 1;
		}
		for (int j = 1; j < m; j++) {
			inv_row[j] += inv_row[j - 1];
		}

		int order_ctr = 0;
		for (int j = 0; j < m; j++) {
			if (column_used[rows[i][j].second]) continue;
			order[row_ctr][inv_row[rows[i][j].second] - 1] = order_ctr;
			order_ctr++;
		}
		int left_ctr = 0;
		for (int j = 0; j < m; j++) {
			if (column_used[rows[i][j].second]) continue;
			left_sums[row_ctr][left_ctr] = (gamma_precomputed[left_ctr + 1] - gamma_precomputed[left_ctr]) * rows[i][j].first;
			if (left_ctr) left_sums[row_ctr][left_ctr] += left_sums[row_ctr][left_ctr - 1];
			left_ctr++;
		}
		int right_ctr = 0;
		for (int j = 0; j < m - 1; j++) {
			if (column_used[rows[i][m - j - 1].second]) continue;
			right_sums[row_ctr][n - right_ctr - 1] = (gamma_precomputed[n - right_ctr - 1] - gamma_precomputed[n - right_ctr - 2]) * rows[i][m - j - 1].first;
			if (right_ctr) right_sums[row_ctr][n - right_ctr - 1] += right_sums[row_ctr][n - right_ctr];
			right_ctr++;
		}
		row_ctr++;
	}

	for (int column = 0; column < n; column++) {
		long double row_sums[n];
		int zero_rows = 0;
		long double product = 0;

		for (int row = 0; row < n; row++) {
			if (order[row][column] == 0) {
				row_sums[row] = right_sums[row][1];
			} else if (order[row][column] == n - 1) {
				row_sums[row] = left_sums[row][n - 2];
			} else {
				row_sums[row] = left_sums[row][order[row][column] - 1] + right_sums[row][order[row][column] + 1];
			}

			if (row_sums[row] < EPSILON) {
				zero_rows++;
			} else {
				product += log(row_sums[row]);
			}
		}
		for (int row = 0; row < n; row++) {
			if (row_sums[row] < EPSILON) {
				if (zero_rows == 1) {
					precomputed_bounds[row][column] = product;
				} else {
					precomputed_bounds[row][column] = NAN;
				}
			} else {
				if (zero_rows) {
					precomputed_bounds[row][column] = NAN;
				} else {
					precomputed_bounds[row][column] = product - log(row_sums[row]);
				}
			}
		}
	}
}

template<typename T>
Matrix<T> reduce(Matrix<T> matrix, int row, int col) {
	int n = matrix.size();
	Matrix<T> reduced;
	for (int i = 0; i < n; i++) {
		if (i == row) continue;
		reduced.push_back(vector<T>());
		for (int j = 0; j < n; j++) {
			if (j == col) continue;
			reduced.back().push_back(matrix[i][j]);
		}
	}
	return reduced;
}

template<typename T>
bool rejection_sample(Matrix<T> matrix, int J) {
	int n = matrix.size();
	long double upper_bound = hybrid_bound(matrix, J) + EPSILON;

	// Exact sampling part O(Jn)
	vector<int> chosen_rows;
	int subset = (1<<J) - 1;
	for (int i = n - 1; i >= 0; i--) {
		if (!subset) break;
		if (i) {
			if (weighted_random({dp[i - 1][subset] + row_gammas[i], log_sub_exp(dp[i][subset], dp[i - 1][subset] + row_gammas[i])})) {
				chosen_rows.push_back(i);
				vector<long double> cols;
				for (int j = 0; j < J; j++) {
					if (subset == (1<<j)) cols.push_back(dp[i][subset]);
					else if (subset & (1<<j)) cols.push_back(log(matrix[i][j]) + dp[i - 1][subset ^ (1<<j)]);
					else cols.push_back(NAN);
				}
				int shift = weighted_random(cols);
				if (shift < 0) return false;
				subset ^= 1<<shift;
			}
		} else {
			if (subset != (subset & -subset)) { // at most one 1 bit remaining
				cout<<"Exact sampling failed: "<<subset<<endl;
				exit(0);
			}
			chosen_rows.push_back(0);
		}
	}
	for (int i : chosen_rows) {
		matrix.erase(matrix.begin() + i);
	}
	n = matrix.size();
	for (int i = 0; i < n; i++) {
		vector<T> v;
		for (int j = J; j < matrix[i].size(); j++) {
			v.push_back(matrix[i][j]);
		}
		matrix[i] = v;
	}
	if (!n) return true;

	if (!BOUND) {
		// AdaPart O(n^3)
		upper_bound = minc_bregman(matrix) + EPSILON;
		for (int i = 0; i < n; i++) {
			rows[i].clear();
			column_used[i] = false;
			row_used[i] = false;
			for (int j = 0; j < n; j++) {
 				rows[i].push_back({matrix[i][j], j});
			}
			sort(rows[i].rbegin(), rows[i].rend());
		}
		while (n > 1) {
			vector<Matrix<T>> chosen_matrices = {matrix}; // matrices that have been partitioned
			vector<pair<int, int>> reduction_positions = {{-1, -1}}; // helper arrays for computing the partitions efficiently
			vector<int> reduction_indices = {0};
			vector<vector<int>> used_columns_list = {{}};
			vector<vector<int>> used_rows_list = {{}};
			vector<long double> matrix_weights = {upper_bound - EPSILON};
			vector<long double> weight_multipliers = {0};
			long double weight_sum = matrix_weights[0]; // sum of the weights of the matrices in the partition
			do {
				// pick a random matrix from the partition
				int matrix_index = rand() % reduction_positions.size();
				pair<int, int> reduction_pos = reduction_positions[matrix_index];
				int reduction_index = reduction_indices[matrix_index];
				vector<int> used_columns = used_columns_list[matrix_index];
				vector<int> used_rows = used_rows_list[matrix_index];
				if (reduction_pos.first == -1) {
					matrix = chosen_matrices[reduction_index];
				} else {
					matrix = reduce(chosen_matrices[reduction_index], reduction_pos.first, reduction_pos.second);
				}
				n = matrix.size();
				while (n == 1) {
					matrix_index = rand() % reduction_positions.size();
					reduction_pos = reduction_positions[matrix_index];
					reduction_index = reduction_indices[matrix_index];
					used_columns = used_columns_list[matrix_index];
					used_rows = used_rows_list[matrix_index];
					if (reduction_pos.first == -1) {
						matrix = chosen_matrices[reduction_index];
					} else {
						matrix = reduce(chosen_matrices[reduction_index], reduction_pos.first, reduction_pos.second);
					}
					n = matrix.size();
				}
				chosen_matrices.push_back(matrix);
				long double weight_multiplier = weight_multipliers[matrix_index];
				
				reduction_indices.erase(reduction_indices.begin() + matrix_index);
				reduction_positions.erase(reduction_positions.begin() + matrix_index);
				matrix_weights.erase(matrix_weights.begin() + matrix_index);
				used_columns_list.erase(used_columns_list.begin() + matrix_index);
				used_rows_list.erase(used_rows_list.begin() + matrix_index);
				weight_multipliers.erase(weight_multipliers.begin() + matrix_index);

				for (int col : used_columns) {
					column_used[col] = true;
				}
				for (int rw : used_rows) {
					row_used[rw] = true;
				}

				int col_inv[n];
				int row_inv[n];
				int col_ctr = 0;
				int row_ctr = 0;
				for (int i = 0; i < rows[0].size(); i++) {
					if (!column_used[i]) {
						col_inv[col_ctr] = i;
						col_ctr++;
					}
					if (!row_used[i]) {
						row_inv[row_ctr] = i;
						row_ctr++;
					}
				}

				// find the column whose partition has the smallest total weight
				long double min_row_sum = -INFINITY;
				int min_index = -1;
				precompute_partitions(matrix); // O(n^2)
				for (int column = 0; column < n; column++) {
					long double row_sum = NAN;
					for (int j = 0; j < n; j++) {
						row_sum = log_sum_exp(row_sum, weight_multiplier + log(matrix[j][column]) + precomputed_bounds[j][column]);
					}
					if (min_index == -1 || row_sum < min_row_sum) {
						min_index = column;
						min_row_sum = row_sum;
					}
				}

				// add the partition to our lists
				used_columns.push_back(col_inv[min_index]);
				for (int j = 0; j < n; j++) {
					reduction_indices.push_back(chosen_matrices.size() - 1);
					reduction_positions.push_back({j, min_index});
					used_columns_list.push_back(used_columns);
					used_rows.push_back(row_inv[j]);
					used_rows_list.push_back(used_rows);
					used_rows.pop_back();
					matrix_weights.push_back(weight_multiplier + log(matrix[j][min_index]) + precomputed_bounds[j][min_index]);
					weight_multipliers.push_back(weight_multiplier + log(matrix[j][min_index]));
				}

				// compute the sum of weights again
				weight_sum = NAN;
				for (long double ld : matrix_weights) {
					weight_sum = log_sum_exp(weight_sum, ld);
				}

				for (int col : used_columns) {
					column_used[col] = false;
				}
				for (int rw : used_rows) {
					row_used[rw] = false;
				}
			} while (weight_sum > upper_bound);
			
			// choose a random matrix from a weighted distribution or return slack
			matrix_weights.push_back(log_sub_exp(upper_bound, weight_sum));
			int choice = weighted_random(matrix_weights);
			if (choice == reduction_positions.size()) return false;
			matrix = reduce(chosen_matrices[reduction_indices[choice]], reduction_positions[choice].first, reduction_positions[choice].second);
			upper_bound = matrix_weights[choice] - weight_multipliers[choice] + EPSILON;
			vector<int> used_columns = used_columns_list[choice];
			vector<int> used_rows = used_rows_list[choice];
			for (int col : used_columns) {
				column_used[col] = true;
			}
			for (int rw : used_rows) {
				row_used[rw] = true;
			}
			n = matrix.size();
		}
	} else {
		// Huber-Law O(n^2)
		upper_bound = 0;
		long double row_sums[n];
		for (int i = 0; i < n; i++) {
			row_sums[i] = 0;
			row_used[i] = column_used[i] = false;
			for (int j = 0; j < n; j++) {
				row_sums[i] += matrix[i][j];
			}
		}
		for (int j = 0; j < n; j++) {
			upper_bound += log(huber_h(row_sums[j]));
		}
		upper_bound += EPSILON;

		for (int i = 0; i < n; i++) {
			vector<long double> partition(n + 1);
			long double prod = 0;
			long double remaining = upper_bound;
			int zeros = 0;

			for (int j = 0; j < n; j++) {
				if (row_used[j]) continue;
				if (row_sums[j] - matrix[j][i] < EPSILON) {
					zeros++;
				} else {
					prod += log(huber_h(row_sums[j] - matrix[j][i]));
				}
			}
			for (int j = 0; j < n; j++) {
				if (row_used[j]) {
					partition[j] = NAN;
					continue;
				}
				if (row_sums[j] - matrix[j][i] < EPSILON) {
					partition[j] = log(matrix[j][i]) + prod + log(max(2 - zeros, 0));
				} else {
					partition[j] = log(matrix[j][i]) + prod - log(huber_h(row_sums[j] - matrix[j][i])) + log(max(1 - zeros, 0));
				}
				remaining = log_sub_exp(remaining, partition[j]);
			}
			partition[n] = remaining;
			int index = weighted_random(partition);
			if (index == n) return false;
			row_used[index] = true;
			for (int j = 0; j < n; j++) {
				row_sums[j] -= matrix[j][i];
			}
			upper_bound = partition[index] - log(matrix[index][i]);
		}
	}
	return true;
}

template <typename T>
vector<int> hopcroft_karp(Matrix<T> matrix) {
	int n = matrix.size();
	vector<int> bipartite_edges[n];
	int matching[n];
	int inv[n];
	for (int i = 0; i < n; i++) {
		matching[i] = inv[i] = -1;
		bipartite_edges[i].clear();
		for (int j = 0; j < n; j++) {
			if (matrix[i][j] >= EPSILON) {
				bipartite_edges[i].push_back(j + n);
			}
		}
	}

	vector<int> dag[2 * n];
	bool modified = false;
	do {
		modified = false;
		queue<int> q;
		int seen[2 * n];
		for (int i = 0; i < n; i++) {
			seen[i] = seen[i + n] = 0;
			dag[i].clear();
			dag[i + n].clear();
			if (matching[i] == -1) {
				q.push(i);
			}
		}
		// construct graph
		bool stop = false;
		while (!q.empty()) {
			int i = q.front();
			q.pop();
			if (seen[i]) continue;
			seen[i] = 1;
			if (i >= n) {
				if (inv[i - n] == -1) {
					stop = true;
				} else if (!seen[inv[i - n]] && !stop) {
					q.push(inv[i - n]);
					dag[i].push_back(inv[i - n]);
				}
			} else {
				for (int j : bipartite_edges[i]) {
					if (!seen[j] && !stop && matching[i] != j) {
						q.push(j);
						dag[i].push_back(j);
					}
				}
			}
		}
		bool handled[2 * n];
		for (int i = 0; i < 2 * n; i++) {
			seen[i] = -1;
			handled[i] = false;
		}

		stack<int> s;
		for (int i = 0; i < n; i++) {
			if (matching[i] == -1) {
				s.push(i);
				seen[i] = -2;
			}
			while (!s.empty()) {
				int i = s.top();
				s.pop();
				if (handled[i]) continue;
				handled[i] = true;
				if (i >= n && inv[i - n] == -1) {
					while (!s.empty()) {
						s.pop();
					}
					modified = true;
					int j = i;
					while (j != -2) {
						matching[seen[j]] = j;
						inv[j - n] = seen[j];
						j = seen[seen[j]];
					}
					break;
				} else {
					for (int j : dag[i]) {
						if (handled[j]) continue;
						seen[j] = i;
						s.push(j);
					}
				}
			}
		}
	} while (modified);

	vector<int> perm(n);
	for (int i = 0; i < n; i++) {
		perm[i] = matching[i] - n;
	}
	return perm;
}

template<typename T>
vector<int> scc(Matrix<T> m) {
	int n = m.size();
	vector<int> v[n];
	vector<int> r[n];
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			if (m[i][j] > EPSILON) {
				v[i].push_back(j);
				r[j].push_back(i);
			}
		}
	}
	vector<int> state(n);
	vector<int> order;

	for (int i = 0; i < n; i++) {
		if (state[i]) continue;
		stack<int> s;
		s.push(i);
		state[i] = 1;
		while (!s.empty()) {
			int i = s.top();
			if (!v[i].empty()) {
				int j = v[i].back();
				v[i].pop_back();
				if (!state[j]) {
					s.push(j);
					state[j] = 1;
				}
			} else {
				s.pop();
				order.push_back(i);
			}
		}
	}
	vector<int> components(n);
	int component_id = 1;
	reverse(order.begin(), order.end());
	for (int i : order) {
		if (components[i]) continue;
		stack<int> s;
		s.push(i);
		while (!s.empty()) {
			int i = s.top();
			s.pop();
			if (components[i]) {
				continue;
			}
			components[i] = component_id;
			for (int j : r[i]) {
				s.push(j);
			}
		}
		component_id += 1;
	}

	return components;
}

template<typename T>
Matrix<T> tassa(Matrix<T> matrix) {
	int n = matrix.size();
	vector<int> matching = hopcroft_karp(matrix);
	int p[n];
	int pr[n];
	for (int i = 0; i < n; i++) {
		if (matching[i] < 0) return {};
		p[i] = matching[i];
		pr[matching[i]] = i;
		matching[i] = i;
	}
	{
		Matrix<T> permuted;
		for (int i = 0; i < n; i++) {
			permuted.push_back(matrix[pr[i]]);
		}
		matrix = permuted;
	}
	vector<long double> cs(n);
	for (int i = 0; i < n; i++) {
		cs[i] = matrix[i][i];
		matrix[i][i] = 0;
	}
	vector<int> components = scc(matrix);
	Matrix<T> support = matrix;
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			support[i][j] = 0;
		}
	}
	for (int i = 0; i < n; i++) {
		support[i][i] = cs[i];
	}
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			if (matrix[i][j] > EPSILON && components[i] == components[j]) {
				support[i][j] = matrix[i][j];
			}
		}
	}
	{
		Matrix<T> permuted;
		for (int i = 0; i < n; i++) {
			permuted.push_back(support[p[i]]);
		}
		support = permuted;
	}
	return support;
}

/*
INPUT FORMAT
============
epsilon delta J time_limit
n
A_11  ..  ..  A_1n
 ..   ..       ..
 ..       ..   ..
A_n1  ..  ..  A_nn
*/
int main() {
	long double epsilon;
	long double delta;
	long double time_limit;
	int n;
	int J;
	cin>>epsilon>>delta>>J>>time_limit;

	long long K = find_k(epsilon, delta); // find_k(0.1, 0.05) = 388

	cin>>n;
	if (J > MAX_J) {
		cout<<"J can't be greater than "<<MAX_J<<endl;
		return 0;
	}
	if (J > n) {
		cout<<"J can't be greater than "<<n<<endl;
		return 0;
	}
	Matrix<long double> matrix;
	for (int i = 0; i < n; i++) {
		matrix.push_back(vector<long double>(n));
		for (int j = 0; j < n; j++) {
			cin>>matrix[i][j];
		}
	}

	chrono::steady_clock::time_point start_time = chrono::steady_clock::now();

	if (TASSA) {
		matrix = tassa(matrix);
		if (matrix.empty()) {
			cout<<"zero permanent"<<endl;
			return 0;
		}
	}

	long double coef = 0;
	if (DOUBLY_STOCHASTIC) {
		if (!TASSA) {
			cout<<"DOUBLY_STOCHASTIC cannot be 1 if TASSA is 0"<<endl;
			return 0;
		}
		{
			// test that the matrix uses floats
			auto x = matrix[0][0];
			matrix[0][0] = 0.5;
			if (abs(matrix[0][0] - 0.5) >= EPSILON) {
				cout<<"The type of the matrix must be some floating point type"<<endl;
			}
			matrix[0][0] = x;
		}

		// "As a practical matter, doing n^2 iterations of row and column balancing, as described above, is usually more
		// than enough to get convergence to a reasonable for the purposes of computing the permanent" -Sullivan & Beichl
		for (int t = 0; t < n * n; t++) {
			for (int i = 0; i < n; i++) {
				long double sum = 0;
				for (int j = 0; j < n; j++) {
					sum += matrix[i][j];
				}
				for (int j = 0; j < n; j++) {
					matrix[i][j] /= sum;
				}
				coef += log(sum);
			}
			for (int i = 0; i < n; i++) {
				long double sum = 0;
				for (int j = 0; j < n; j++) {
					sum += matrix[j][i];
				}
				for (int j = 0; j < n; j++) {
					matrix[j][i] /= sum;
				}
				coef += log(sum);
			}
		}

		for (int i = 0; i < n; i++) {
			long double mx = 0;
			for (int j = 0; j < n; j++) {
				mx = max(mx, matrix[i][j]);
			}
			for (int j = 0; j < n; j++) {
				matrix[i][j] /= mx;
			}
			coef += log(mx);
		}
	}
	precompute(n);
	precompute_dp(matrix, J);

	long double ub = hybrid_bound(matrix, J);
	long double succ = 0;
	// long double exact = log(permanent(matrix)); // permanent of ENZYMES_g192: 713143040
	cout<<setprecision(10)<<fixed;

	long double preprocessing_time = time_since(start_time);

	// huber 2017
	long long S = 0;
	long double R = 0;
	default_random_engine generator;
	generator.seed(time(0));
	exponential_distribution<double> distribution(1);
	while (S != K) {
		S += rejection_sample(matrix, J);
		R += distribution(generator);
		if (time_since(start_time) > time_limit) {
			cout<<"Execution timed out"<<endl;
			return 0;
		}
	}
	
	long double p = (K - 1) / R;
	
	// estimated lower bound: coef + ub + log(lc); estimated upper bound: coef + ub + log(uc)
	long double lc = p / (1 + epsilon);
	long double uc = p / (1 - epsilon);

	long double sampling_time = time_since(start_time) - preprocessing_time;

	// OUTPUT: estimate preprocessing_time sampling_time total_time
	cout<<(coef + ub + log(p))<<" "<<preprocessing_time<<" "<<sampling_time<<" "<<time_since(start_time)<<endl;
}

==> anc/generator.cpp <==
#include <bits/stdc++.h>
#include <boost/math/distributions/inverse_gamma.hpp>

#define EPSILON 0.000000001

using namespace std;

template<typename T>
using Matrix = vector<vector<T>>;

mt19937 gen;

template <typename T>
vector<int> hopcroft_karp(Matrix<T> matrix) {
	int n = matrix.size();
	vector<int> bipartite_edges[n];
	int matching[n];
	int inv[n];
	for (int i = 0; i < n; i++) {
		matching[i] = inv[i] = -1;
		bipartite_edges[i].clear();
		for (int j = 0; j < n; j++) {
			if (matrix[i][j] >= EPSILON) {
				bipartite_edges[i].push_back(j + n);
			}
		}
	}

	vector<int> dag[2 * n];
	bool modified = false;
	do {
		modified = false;
		queue<int> q;
		int seen[2 * n];
		for (int i = 0; i < n; i++) {
			seen[i] = seen[i + n] = 0;
			dag[i].clear();
			dag[i + n].clear();
			if (matching[i] == -1) {
				q.push(i);
			}
		}
		// construct graph
		bool stop = false;
		while (!q.empty()) {
			int i = q.front();
			q.pop();
			if (seen[i]) continue;
			seen[i] = 1;
			if (i >= n) {
				if (inv[i - n] == -1) {
					stop = true;
				} else if (!seen[inv[i - n]] && !stop) {
					q.push(inv[i - n]);
					dag[i].push_back(inv[i - n]);
				}
			} else {
				for (int j : bipartite_edges[i]) {
					if (!seen[j] && !stop && matching[i] != j) {
						q.push(j);
						dag[i].push_back(j);
					}
				}
			}
		}
		bool handled[2 * n];
		for (int i = 0; i < 2 * n; i++) {
			seen[i] = -1;
			handled[i] = false;
		}

		stack<int> s;
		for (int i = 0; i < n; i++) {
			if (matching[i] == -1) {
				s.push(i);
				seen[i] = -2;
			}
			while (!s.empty()) {
				int i = s.top();
				s.pop();
				if (handled[i]) continue;
				handled[i] = true;
				if (i >= n && inv[i - n] == -1) {
					while (!s.empty()) {
						s.pop();
					}
					modified = true;
					int j = i;
					while (j != -2) {
						matching[seen[j]] = j;
						inv[j - n] = seen[j];
						j = seen[seen[j]];
					}
					break;
				} else {
					for (int j : dag[i]) {
						if (handled[j]) continue;
						seen[j] = i;
						s.push(j);
					}
				}
			}
		}
	} while (modified);

	vector<int> perm(n);
	for (int i = 0; i < n; i++) {
		perm[i] = matching[i] - n;
	}
	return perm;
}

template<typename T>
vector<int> scc(Matrix<T> m) {
	int n = m.size();
	vector<int> v[n];
	vector<int> r[n];
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			if (m[i][j] > EPSILON) {
				v[i].push_back(j);
				r[j].push_back(i);
			}
		}
	}
	vector<int> state(n);
	vector<int> order;

	for (int i = 0; i < n; i++) {
		if (state[i]) continue;
		stack<int> s;
		s.push(i);
		state[i] = 1;
		while (!s.empty()) {
			int i = s.top();
			if (!v[i].empty()) {
				int j = v[i].back();
				v[i].pop_back();
				if (!state[j]) {
					s.push(j);
					state[j] = 1;
				}
			} else {
				s.pop();
				order.push_back(i);
			}
		}
	}
	vector<int> components(n);
	int component_id = 1;
	reverse(order.begin(), order.end());
	for (int i : order) {
		if (components[i]) continue;
		stack<int> s;
		s.push(i);
		while (!s.empty()) {
			int i = s.top();
			s.pop();
			if (components[i]) {
				continue;
			}
			components[i] = component_id;
			for (int j : r[i]) {
				s.push(j);
			}
		}
		component_id += 1;
	}

	return components;
}

template<typename T>
Matrix<T> tassa(Matrix<T> matrix) {
	int n = matrix.size();
	vector<int> matching = hopcroft_karp(matrix);
	int p[n];
	int pr[n];
	for (int i = 0; i < n; i++) {
		if (matching[i] < 0) return {};
		p[i] = matching[i];
		pr[matching[i]] = i;
		matching[i] = i;
	}
	{
		Matrix<T> permuted;
		for (int i = 0; i < n; i++) {
			permuted.push_back(matrix[pr[i]]);
		}
		matrix = permuted;
	}
	vector<long double> cs(n);
	for (int i = 0; i < n; i++) {
		cs[i] = matrix[i][i];
		matrix[i][i] = 0;
	}
	vector<int> components = scc(matrix);
	Matrix<T> support = matrix;
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			support[i][j] = 0;
		}
	}
	for (int i = 0; i < n; i++) {
		support[i][i] = cs[i];
	}
	for (int i = 0; i < n; i++) {
		for (int j = 0; j < n; j++) {
			if (matrix[i][j] > EPSILON && components[i] == components[j]) {
				support[i][j] = matrix[i][j];
			}
		}
	}
	{
		Matrix<T> permuted;
		for (int i = 0; i < n; i++) {
			permuted.push_back(support[p[i]]);
		}
		support = permuted;
	}
	return support;
}

int main() {
	int n;
	long double p;
	cin>>n>>p;
	cout<<n<<endl;
	srand((int)(n + 10000 / p));
	while (true) {
		Matrix<long double> matrix;
		for (int i = 0; i < n; i++) {
			matrix.push_back(vector<long double>(n));
			for (int j = 0; j < n; j++) {
				if ((rand() % 1000000) / 1000000.0 < p) matrix[i][j] = 1;
			}
		}
		if (tassa(matrix).empty()) continue;
		for (int i = 0; i < n; i++) {
			for (int j = 0; j < n; j++) {
				cout<<matrix[i][j];
				if (j != n - 1) cout<<" ";
			}
			cout<<endl;
		}
		break;
	}
}

==> anc/generator.py <==
import random

group, n = input().split()[:3]
n = int(n)
random.seed(n)

matrix = [[0 for _ in range(n)] for _ in range(n)]

print(n)

if group == "uniform":
	for y in range(n):
		for x in range(n):
			matrix[y][x] = random.random()
		print(" ".join([str(z) for z in matrix[y]]))
elif group == "block_diagonal":
	k = 5
	for y in range(n):
		for x in range(n):
			if (y // k == x // k):
				matrix[y][x] = random.random()
		print(" ".join([str(z) for z in matrix[y]]))
elif group == "staircase":
            for y in range(n):
                    for x in range(n):
                            if (x <= y + 1):
                                    matrix[y][x] = 1
                            else:
                                    matrix[y][x] = 0
                    print(" ".join([str(z) for z in matrix[y]]))

==> anc/godsil_gutman.cpp <==
#include <iostream>
#include <vector>
#include <cmath>
#include <algorithm>
#include <chrono>

#define EPSILON 0.000000001
#define ZERO_DECIMALS 20
#define TYPE 2 // 0 - real numbers; 1 - complex numbers; 2 - quaternions

using namespace std;

class Matrix;
class Complex;
std::ostream& operator<< (std::ostream&, const Complex&);
std::ostream& operator<< (std::ostream&, const Matrix&);

long double time_since(chrono::steady_clock::time_point start) {
	return std::chrono::duration_cast<std::chrono::milliseconds>(chrono::steady_clock::now() - start).count() / 1000.;
}

inline long double log_sum_exp(const long double x1, const long double x2) {
	if (isnan(x1)) return x2;
	if (isnan(x2)) return x1;
	long double x = max(x1, x2);
	return x + log(exp(x1 - x) + exp(x2 - x));
}

inline long double log_sub_exp(const long double x1, const long double x2) {
	if (isnan(x1)) return x2;
	if (isnan(x2)) return x1;
	long double x = max(x1, x2);
	return x + log(exp(x1 - x) - exp(x2 - x));
}

class AbsLog {
public:
	short sign;
	long double value;

	AbsLog(short sign, long double d) {
		this->sign = sign;
		this->value = d;
		if (d < -ZERO_DECIMALS) {
			this->sign = 0;
			this->value = 0;
		}
	}

	AbsLog(long double d) {
		if (abs(d) < EPSILON) {
			this->sign = 0;
			this->value = 0;
		} else {
			value = log(abs(d));
			if (d < 0) {
				this->sign = -1;
			} else {
				this->sign = 1;
			}
		}
	}

	AbsLog() {
		this->sign = 0;
		this->value = 0;
	}

	AbsLog& operator=(const AbsLog z){
		this->sign = z.sign;
		this->value = z.value;
		return *this;
	}

	void sqrt() {
		this->value /= 2;
	}

	bool operator<(const AbsLog& val) const {
        if (this->sign != val.sign) return this->sign < val.sign;
        if (this->sign == 0) return false;
        if (this->sign == -1) return this->value > val.value;
        return this->value < val.value;
    }
};

inline AbsLog operator+(AbsLog lhs, AbsLog rhs) {
    if (!lhs.sign) return rhs;
    if (!rhs.sign) return lhs;
    if (lhs.sign == rhs.sign) {
    	return AbsLog(lhs.sign, log_sum_exp(lhs.value, rhs.value));
    }
    long double value = log_sub_exp(max(lhs.value, rhs.value), min(lhs.value, rhs.value));
    if (lhs.value > rhs.value) return AbsLog(lhs.sign, value);
    else return AbsLog(rhs.sign, value);
}

inline AbsLog operator-(AbsLog lhs, AbsLog rhs) {
    if (!lhs.sign) return AbsLog(-rhs.sign, rhs.value);
    if (!rhs.sign) return lhs;
    if (lhs.sign != rhs.sign) {
    	return AbsLog(lhs.sign, log_sum_exp(lhs.value, rhs.value));
    }
    long double value = log_sub_exp(max(lhs.value, rhs.value), min(lhs.value, rhs.value));
    if (lhs.value > rhs.value) return AbsLog(lhs.sign, value);
    else return AbsLog(-rhs.sign, value);
}

inline AbsLog operator*(AbsLog lhs, AbsLog rhs) {
    if (!lhs.sign) return lhs;
    if (!rhs.sign) return rhs;
    if (lhs.sign == rhs.sign) return AbsLog(1, lhs.value + rhs.value);
    return AbsLog(-1, lhs.value + rhs.value);
}

inline AbsLog operator/(AbsLog lhs, AbsLog rhs) {
    if (!lhs.sign) return lhs;
    if (lhs.sign == rhs.sign) return AbsLog(1, lhs.value - rhs.value);
    return AbsLog(-1, lhs.value - rhs.value);
}

class Complex {
public:
	AbsLog real;
	AbsLog imag;

	Complex(long double real, long double imag) {
		this->real = AbsLog(real);
		this->imag = AbsLog(imag);
	}

	Complex(AbsLog real, AbsLog imag) {
		this->real = real;
		this->imag = imag;
	}

	Complex(Complex* c) {
		this->real = c->real;
		this->imag = c->imag;
	}

	Complex() {
		this->real = AbsLog(0);
		this->imag = AbsLog(0);
	}

	Complex& operator=(const Complex z){
		this->real = z.real;
		this->imag = z.imag;
		return *this;
	}

	Complex conj() {
		Complex c = Complex(this);
		c.imag = AbsLog(-1) * c.imag;
		return c;
	}

	void sqrt() {
		this->real.sqrt();
	}

	bool zero() {
		return (this->real.value < -ZERO_DECIMALS && this->imag.value < -ZERO_DECIMALS) || (this->real.sign == 0 && this->imag.sign == 0);
	}

	friend ostream& operator<<(ostream&, const Complex&);
};

inline Complex operator+(Complex lhs, Complex rhs) {
	return Complex(lhs.real + rhs.real, lhs.imag + rhs.imag);
}

inline Complex operator-(Complex lhs, Complex rhs) {
	return Complex(lhs.real - rhs.real, lhs.imag - rhs.imag);
}

inline Complex operator*(Complex lhs, Complex rhs) {
	return Complex(lhs.real * rhs.real - lhs.imag * rhs.imag, lhs.real * rhs.imag + lhs.imag * rhs.real);
}

inline Complex operator/(Complex lhs, Complex rhs) {
	return Complex((lhs.real * rhs.real + lhs.imag * rhs.imag) / (rhs.real * rhs.real + rhs.imag * rhs.imag), (lhs.imag * rhs.real - lhs.real * rhs.imag) / (rhs.real * rhs.real + rhs.imag * rhs.imag));
}

class Matrix {
public:
	int n;
	vector<vector<Complex>> v;

	Matrix(vector<vector<Complex>> v) {
		n = v.size();
		this->v = v;
	}

	friend ostream& operator<<(ostream&, const Matrix&);

	Complex determinant() {
		vector<vector<Complex>> w = v;
		int mul = 1;
		for (int i = 0; i < n; i++) {
			if (w[i][i].zero()) {
				for (int j = i + 1; j < n; j++) {
					if (!w[j][i].zero()) {
						mul *= -1;
						for (int k = 0; k < n; k++) {
							swap(w[i][k], w[j][k]);
						}
						break;
					}
				}
				if (w[i][i].zero()) return Complex(0, 0);
			}
			for (int j = i + 1; j < n; j++) {
				for (int k = 0; k < n; k++) {
					if (i != k) w[j][k] = w[j][k] - w[j][i] / w[i][i] * w[i][k];
				}
				w[j][i] = Complex(0, 0);
			}
		}
		Complex det(1, 0);
		for (int i = 0; i < n; i++) {
			det = det * w[i][i];
		}
		return Complex(mul, 0) * det;
	}
};

std::ostream& operator<< (std::ostream &out, const Complex& c) {
	out<<"("<<(c.real.sign * exp(c.real.value))<<", "<<(c.imag.sign * exp(c.imag.value))<<")";
	return out;
}

std::ostream& operator<< (std::ostream &out, const Matrix& matrix) {
	for (int i = 0; i < matrix.n; i++) {
		for (int j = 0; j < matrix.n; j++) {
			out<<(matrix.v[i][j])<<' ';
		}
		out<<endl;
	}
	return out;
}

AbsLog godsil(Matrix m) {
	for (int i = 0; i < m.n; i++) {
		for (int j = 0; j < m.n; j++) {
			m.v[i][j].sqrt();
			if (rand() & 1) m.v[i][j] = m.v[i][j] * Complex(-1, 0);
		}
	}
	Complex det = m.determinant();
	return (det * det.conj()).real;
}

AbsLog karmarkar(Matrix m) {
	for (int i = 0; i < m.n; i++) {
		for (int j = 0; j < m.n; j++) {
			m.v[i][j].sqrt();
			if (rand() & 1) {
				if (rand() & 1) m.v[i][j] = m.v[i][j] * Complex(1, 0);
				else m.v[i][j] = m.v[i][j] * Complex(-1, 0);
			} else {
				if (rand() & 1) m.v[i][j] = m.v[i][j] * Complex(0, 1);
				else m.v[i][j] = m.v[i][j] * Complex(0, -1);
			}
		}
	}
	Complex det = m.determinant();
	return (det * det.conj()).real;
}

AbsLog chien(Matrix m) {
	int n = 2 * m.n;
	vector<vector<Complex>> v(n);
	for (int i = 0; i < n; i++) {
		v[i] = vector<Complex>(n);
	}
	for (int i = 0; i < n / 2; i++) {
		for (int j = 0; j < n / 2; j++) {
			m.v[i][j].sqrt();
			Complex c((rand() & 1) ? 1 : -1, 0);
			if (rand() & 1) {
				if (rand() & 1) {
					v[2 * i][2 * j] = m.v[i][j] * c;
					v[2 * i + 1][2 * j + 1] = m.v[i][j] * c;
				} else {
					v[2 * i][2 * j] = m.v[i][j] * c * Complex(0, 1);
					v[2 * i + 1][2 * j + 1] = m.v[i][j] * c * Complex(0, -1);
				}
			} else {
				if (rand() & 1) {
					v[2 * i + 1][2 * j] = Complex(0, 0) - m.v[i][j] * c;
					v[2 * i][2 * j + 1] = m.v[i][j] * c;
				} else {
					v[2 * i + 1][2 * j] = m.v[i][j] * c * Complex(0, 1);
					v[2 * i][2 * j + 1] = m.v[i][j] * c * Complex(0, 1);
				}
			}
		}
	}
	m = Matrix(v);
	Complex det = m.determinant();
	return det.real;
}

/*
NOTE! Overflows happen rather quickly because the number of trials per experiment increases exponentially

INPUT FORMAT
============
epsilon delta time_limit
n
A_11  ..  ..  A_1n
 ..   ..       ..
 ..       ..   ..
A_n1  ..  ..  A_nn
*/
int main() {
	srand(time(0));
	int n;
	long double epsilon, delta;
	long double time_limit;
	int repeats;
	int matrices;
	cin>>epsilon>>delta>>time_limit;
	cin>>n;
	
	vector<vector<Complex>> v;
	for (int i = 0; i < n; i++) {
		vector<Complex> w;
		for (int j = 0; j < n; j++) {
			long double d;
			cin>>d;
			w.push_back(Complex(d, 0));
		}
		v.push_back(w);
	}
	Matrix m(v);
	
	vector<long double> absvals;
	chrono::steady_clock::time_point start_time = chrono::steady_clock::now();			

	#if TYPE == 0
	long double critical_ratio = 3.0;
	#elif TYPE == 1
	long double critical_ratio = 2.0;
	#elif TYPE == 2
	long double critical_ratio = 1.5;
	#endif

	long long N = ceil(4.0 / epsilon / epsilon * pow(critical_ratio, n / 2.0)) + 0.05;
	long long r = ceil(21.156209733527273 * log(1 / delta)) + 0.05; // 21.15 from Chernoff bounds
	if (r % 2 == 0) r++;
	// cout<<"Repeating an experiment of "<<N<<" trials "<<r<<" times..."<<endl;
	for (int i = 0; i < r; i++) {
		AbsLog sum(0);
		long double trial = 0;
		for (int j = 0; j < N; j++) {
			trial += 1;
			
			#if TYPE == 0
			sum = sum + godsil(m);
			#elif TYPE == 1
			sum = sum + karmarkar(m);
			#elif TYPE == 2
			sum = sum + chien(m);
			#endif

			// cout<<((sum.value - log(trial)))<<endl;
			if (time_since(start_time) > time_limit) {
				break;
			}
		}
		absvals.push_back(sum.value - log(trial));
		if (time_since(start_time) > time_limit) {
			break;
		}
	}
	sort(absvals.begin(), absvals.end());
	// OUTPUT: estimate running_time
	cout<<absvals[r / 2]<<" "<<time_since(start_time)<<endl;
}
